Simulation-based stacking

Simulation-based inference has been popular for amortized Bayesian computation. It is typical to have more than one posterior approximation, from different inference algorithms, different architectures, or simply the randomness of initialization and stochastic gradients. With a consistency guarantee, we present a general posterior stacking framework to make use of all available approximations. Our stacking method is able to combine densities, simulation draws, confidence intervals, and moments, and address the overall precision, calibration, coverage, and bias of the posterior approximation at the same time. We illustrate our method on several benchmark simulations and a challenging cosmological inference task.

==> fig/ranks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-10-17 01:37:33.169897: I tensorflow/core/util/port.cc:110] oneDNN custom operations are on. You may see slightly different numerical results due to floating-point round-off errors from different computation orders. To turn them off, set the environment variable `TF_ENABLE_ONEDNN_OPTS=0`.\n",
      "2023-10-17 01:37:33.208231: I tensorflow/core/platform/cpu_feature_guard.cc:182] This TensorFlow binary is optimized to use available CPU instructions in performance-critical operations.\n",
      "To enable the following instructions: AVX512F AVX512_VNNI, in other operations, rebuild TensorFlow with the appropriate compiler flags.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import sbi_stacking.utils as utils\n",
    "import sbi_stacking.stacking as stacking\n",
    "import sbi_stacking.simbig as simbig\n",
    "import sbi_stacking.plots as splt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "version = 'v16.1.1.0'\n",
    "nb_models = 100\n",
    "\n",
    "device = \"cuda:0\"\n",
    "\n",
    "output_dir = utils.get_output_dir(\"simbig\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "params = {'text.usetex': True,\n",
    "         'text.latex.preamble': r'\\usepackage{amsmath}',\n",
    "         \"font.family\": \"serif\", \"font.serif\": [\"Computer Modern Roman\"],\n",
    "         'font.size': 15}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "torch.Size([100, 2000, 14])\n"
     ]
    }
   ],
   "source": [
    "ranks = utils.get_stats(\"simbig\", \"ranks\")\n",
    "print(ranks.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt_weights, stacked_ranks, losses = stacking.stacking_ranks(ranks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x350 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nb_ind_models = 3\n",
    "nparams = 3\n",
    "rand_indices = np.random.choice(nb_models, nb_ind_models, replace=False)\n",
    "bins = 20\n",
    "lw = 1\n",
    "dist_type = 'cvm'\n",
    "\n",
    "fig, axs = plt.subplots(1, nparams, figsize=(4*nparams, 3.5), sharey=True, sharex=True)\n",
    "for j in range(nparams):\n",
    "    axs[j].hist(stacked_ranks[:, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', label='Stacked')\n",
    "    for i in range(len(rand_indices)):\n",
    "        axs[j].hist(ranks[i, :, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', color='black', alpha=0.3, linestyle='dashed', label='Separate' if i == 0 else None)\n",
    "    dist = stacking.distance_to_uniform(stacked_ranks[:, j].cpu(), dist_type=dist_type).item()\n",
    "    axs[j].axhline(1, color='black', linestyle='dashed', lw=lw)\n",
    "    # axs[j].text(0.05, 0.95, f\"{dist_type} dist to uni = {dist:.4f}\", transform=axs[j].transAxes, va='top', ha='left')\n",
    "    axs[j].set_xlabel(\"Rank\")\n",
    "    axs[j].set_title(f\"$\\\\theta_{j+1}$\")\n",
    "axs[0].legend()\n",
    "axs[0].set_ylabel(\"Density\")\n",
    "plt.subplots_adjust(wspace=0.05)\n",
    "fig.savefig('figs/simbig_ranks.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nb_ind_models = 3\n",
    "nparams = 14\n",
    "rand_indices = np.random.choice(nb_models, nb_ind_models, replace=False)\n",
    "bins = 20\n",
    "lw = 1\n",
    "dist_type = 'cvm'\n",
    "\n",
    "fig, axs = plt.subplots(1, nparams, figsize=(4*nparams, 3.5), sharey=True, sharex=True)\n",
    "for j in range(nparams):\n",
    "    axs[j].hist(stacked_ranks[:, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', label='Stacked')\n",
    "    for i in range(len(rand_indices)):\n",
    "        axs[j].hist(ranks[i, :, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', color='black', alpha=0.3, linestyle='dashed', label='Separate' if i == 0 else None)\n",
    "    dist = stacking.distance_to_uniform(stacked_ranks[:, j].cpu(), dist_type=dist_type).item()\n",
    "    axs[j].axhline(1, color='black', linestyle='dashed', lw=lw)\n",
    "    # axs[j].text(0.05, 0.95, f\"{dist_type} dist to uni = {dist:.4f}\", transform=axs[j].transAxes, va='top', ha='left')\n",
    "    axs[j].set_xlabel(\"Rank\")\n",
    "    axs[j].set_title(f\"$\\\\theta_{j+1}$\")\n",
    "axs[0].legend()\n",
    "axs[0].set_ylabel(\"Density\")\n",
    "plt.subplots_adjust(wspace=0.05)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "stacking",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/slcp_log_prob_hist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-10-13 15:18:12.781432: I tensorflow/core/util/port.cc:110] oneDNN custom operations are on. You may see slightly different numerical results due to floating-point round-off errors from different computation orders. To turn them off, set the environment variable `TF_ENABLE_ONEDNN_OPTS=0`.\n",
      "2023-10-13 15:18:12.818615: I tensorflow/core/platform/cpu_feature_guard.cc:182] This TensorFlow binary is optimized to use available CPU instructions in performance-critical operations.\n",
      "To enable the following instructions: AVX512F AVX512_VNNI, in other operations, rebuild TensorFlow with the appropriate compiler flags.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import sbibm\n",
    "import sbi_stacking.utils as utils\n",
    "import sbi_stacking.stacking as stacking\n",
    "import sbi_stacking.sbibm as sb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "nb_models = 50\n",
    "nb_simulations = 1000   # Number of test simulations for stacking (N in the paper)\n",
    "nb_epochs = 150\n",
    "nb_freq_cpt = 10\n",
    "\n",
    "task_name = \"slcp\"\n",
    "\n",
    "device = \"cuda:0\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "params = {'text.usetex': True,\n",
    "         'text.latex.preamble': r'\\usepackage{amsmath}',\n",
    "         \"font.family\": \"serif\", \"font.serif\": [\"Computer Modern Roman\"],\n",
    "         'font.size': 15}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "task = sbibm.get_task(task_name)  # See sbibm.get_available_tasks() for all tasks\n",
    "prior = task.get_prior()\n",
    "simulator = task.get_simulator()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "torch.Size([1000, 8]) torch.Size([1000, 5])\n"
     ]
    }
   ],
   "source": [
    "theta = prior(num_samples=nb_simulations)\n",
    "x = simulator(theta)\n",
    "\n",
    "theta = theta.to(device)\n",
    "x = x.to(device)\n",
    "\n",
    "print(x.shape, theta.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "runs = sb.get_sweep_runs(nb_models, f\"npe_{task_name}_whist\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "log_probs = torch.zeros((nb_models, nb_epochs//nb_freq_cpt, nb_simulations))\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    posteriors, _ = sb.get_sweep_runs_models(runs, epoch=epoch, device=device)\n",
    "    for j in range(nb_models):\n",
    "        log_probs[j, epoch//nb_freq_cpt-1, :] = posteriors[j].posterior_estimator.log_prob(theta, x).detach()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "n_it = 50\n",
    "\n",
    "opt_weights_all = torch.zeros((nb_epochs//nb_freq_cpt, nb_models))\n",
    "\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    opt_weights = stacking.stacking_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], n_it)\n",
    "    opt_weights_all[epoch//nb_freq_cpt-1, :] = opt_weights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "stacked_log_probs = torch.zeros((nb_epochs//nb_freq_cpt))\n",
    "log_prob_unif = torch.zeros((nb_epochs//nb_freq_cpt))\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    weights = opt_weights_all[epoch//nb_freq_cpt-1, :]\n",
    "    stacked_log_probs[epoch//nb_freq_cpt-1] = stacking.ensemble_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], weights).mean().item()\n",
    "\n",
    "    # Compute log_probs for uniform weights\n",
    "    uniform_weights = torch.ones(nb_models) / nb_models\n",
    "    log_prob_unif[epoch//nb_freq_cpt-1] = stacking.ensemble_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], uniform_weights).mean().item()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xvals = np.arange(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt)\n",
    "\n",
    "plt.figure(figsize=(6, 4))\n",
    "plt.plot(xvals, stacked_log_probs, label=\"Stacked\")\n",
    "plt.plot(xvals, log_prob_unif, label=\"Uniform\")\n",
    "plt.plot(xvals, log_probs[0].mean(dim=-1), label=\"Best\")\n",
    "plt.xlabel(\"Number of training epochs\")\n",
    "plt.ylabel(\"Log predictive density\")\n",
    "plt.text(10, -5.3, r\"SLCP\")\n",
    "plt.legend()\n",
    "plt.savefig(f\"figs/{task_name}_log_prob_hist.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "stacking",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> zsrhfcdhwqrcqdphrkdcndnmcfkgpqqy/fig/ranks.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-10-17 01:37:33.169897: I tensorflow/core/util/port.cc:110] oneDNN custom operations are on. You may see slightly different numerical results due to floating-point round-off errors from different computation orders. To turn them off, set the environment variable `TF_ENABLE_ONEDNN_OPTS=0`.\n",
      "2023-10-17 01:37:33.208231: I tensorflow/core/platform/cpu_feature_guard.cc:182] This TensorFlow binary is optimized to use available CPU instructions in performance-critical operations.\n",
      "To enable the following instructions: AVX512F AVX512_VNNI, in other operations, rebuild TensorFlow with the appropriate compiler flags.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import sbi_stacking.utils as utils\n",
    "import sbi_stacking.stacking as stacking\n",
    "import sbi_stacking.simbig as simbig\n",
    "import sbi_stacking.plots as splt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "version = 'v16.1.1.0'\n",
    "nb_models = 100\n",
    "\n",
    "device = \"cuda:0\"\n",
    "\n",
    "output_dir = utils.get_output_dir(\"simbig\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "params = {'text.usetex': True,\n",
    "         'text.latex.preamble': r'\\usepackage{amsmath}',\n",
    "         \"font.family\": \"serif\", \"font.serif\": [\"Computer Modern Roman\"],\n",
    "         'font.size': 15}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "torch.Size([100, 2000, 14])\n"
     ]
    }
   ],
   "source": [
    "ranks = utils.get_stats(\"simbig\", \"ranks\")\n",
    "print(ranks.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt_weights, stacked_ranks, losses = stacking.stacking_ranks(ranks)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x350 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "nb_ind_models = 3\n",
    "nparams = 3\n",
    "rand_indices = np.random.choice(nb_models, nb_ind_models, replace=False)\n",
    "bins = 20\n",
    "lw = 1\n",
    "dist_type = 'cvm'\n",
    "\n",
    "fig, axs = plt.subplots(1, nparams, figsize=(4*nparams, 3.5), sharey=True, sharex=True)\n",
    "for j in range(nparams):\n",
    "    axs[j].hist(stacked_ranks[:, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', label='Stacked')\n",
    "    for i in range(len(rand_indices)):\n",
    "        axs[j].hist(ranks[i, :, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', color='black', alpha=0.3, linestyle='dashed', label='Separate' if i == 0 else None)\n",
    "    dist = stacking.distance_to_uniform(stacked_ranks[:, j].cpu(), dist_type=dist_type).item()\n",
    "    axs[j].axhline(1, color='black', linestyle='dashed', lw=lw)\n",
    "    # axs[j].text(0.05, 0.95, f\"{dist_type} dist to uni = {dist:.4f}\", transform=axs[j].transAxes, va='top', ha='left')\n",
    "    axs[j].set_xlabel(\"Rank\")\n",
    "    axs[j].set_title(f\"$\\\\theta_{j+1}$\")\n",
    "axs[0].legend()\n",
    "axs[0].set_ylabel(\"Density\")\n",
    "plt.subplots_adjust(wspace=0.05)\n",
    "fig.savefig('figs/simbig_ranks.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "nb_ind_models = 3\n",
    "nparams = 14\n",
    "rand_indices = np.random.choice(nb_models, nb_ind_models, replace=False)\n",
    "bins = 20\n",
    "lw = 1\n",
    "dist_type = 'cvm'\n",
    "\n",
    "fig, axs = plt.subplots(1, nparams, figsize=(4*nparams, 3.5), sharey=True, sharex=True)\n",
    "for j in range(nparams):\n",
    "    axs[j].hist(stacked_ranks[:, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', label='Stacked')\n",
    "    for i in range(len(rand_indices)):\n",
    "        axs[j].hist(ranks[i, :, j].cpu(), bins=bins, density=True, lw=lw, histtype='step', color='black', alpha=0.3, linestyle='dashed', label='Separate' if i == 0 else None)\n",
    "    dist = stacking.distance_to_uniform(stacked_ranks[:, j].cpu(), dist_type=dist_type).item()\n",
    "    axs[j].axhline(1, color='black', linestyle='dashed', lw=lw)\n",
    "    # axs[j].text(0.05, 0.95, f\"{dist_type} dist to uni = {dist:.4f}\", transform=axs[j].transAxes, va='top', ha='left')\n",
    "    axs[j].set_xlabel(\"Rank\")\n",
    "    axs[j].set_title(f\"$\\\\theta_{j+1}$\")\n",
    "axs[0].legend()\n",
    "axs[0].set_ylabel(\"Density\")\n",
    "plt.subplots_adjust(wspace=0.05)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "stacking",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> zsrhfcdhwqrcqdphrkdcndnmcfkgpqqy/fig/slcp_log_prob_hist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2023-10-13 15:18:12.781432: I tensorflow/core/util/port.cc:110] oneDNN custom operations are on. You may see slightly different numerical results due to floating-point round-off errors from different computation orders. To turn them off, set the environment variable `TF_ENABLE_ONEDNN_OPTS=0`.\n",
      "2023-10-13 15:18:12.818615: I tensorflow/core/platform/cpu_feature_guard.cc:182] This TensorFlow binary is optimized to use available CPU instructions in performance-critical operations.\n",
      "To enable the following instructions: AVX512F AVX512_VNNI, in other operations, rebuild TensorFlow with the appropriate compiler flags.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "import sbibm\n",
    "import sbi_stacking.utils as utils\n",
    "import sbi_stacking.stacking as stacking\n",
    "import sbi_stacking.sbibm as sb"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "nb_models = 50\n",
    "nb_simulations = 1000   # Number of test simulations for stacking (N in the paper)\n",
    "nb_epochs = 150\n",
    "nb_freq_cpt = 10\n",
    "\n",
    "task_name = \"slcp\"\n",
    "\n",
    "device = \"cuda:0\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "params = {'text.usetex': True,\n",
    "         'text.latex.preamble': r'\\usepackage{amsmath}',\n",
    "         \"font.family\": \"serif\", \"font.serif\": [\"Computer Modern Roman\"],\n",
    "         'font.size': 15}\n",
    "plt.rcParams.update(params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "task = sbibm.get_task(task_name)  # See sbibm.get_available_tasks() for all tasks\n",
    "prior = task.get_prior()\n",
    "simulator = task.get_simulator()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "torch.Size([1000, 8]) torch.Size([1000, 5])\n"
     ]
    }
   ],
   "source": [
    "theta = prior(num_samples=nb_simulations)\n",
    "x = simulator(theta)\n",
    "\n",
    "theta = theta.to(device)\n",
    "x = x.to(device)\n",
    "\n",
    "print(x.shape, theta.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "runs = sb.get_sweep_runs(nb_models, f\"npe_{task_name}_whist\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "log_probs = torch.zeros((nb_models, nb_epochs//nb_freq_cpt, nb_simulations))\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    posteriors, _ = sb.get_sweep_runs_models(runs, epoch=epoch, device=device)\n",
    "    for j in range(nb_models):\n",
    "        log_probs[j, epoch//nb_freq_cpt-1, :] = posteriors[j].posterior_estimator.log_prob(theta, x).detach()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "n_it = 50\n",
    "\n",
    "opt_weights_all = torch.zeros((nb_epochs//nb_freq_cpt, nb_models))\n",
    "\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    opt_weights = stacking.stacking_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], n_it)\n",
    "    opt_weights_all[epoch//nb_freq_cpt-1, :] = opt_weights"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch: 10\n",
      "Epoch: 20\n",
      "Epoch: 30\n",
      "Epoch: 40\n",
      "Epoch: 50\n",
      "Epoch: 60\n",
      "Epoch: 70\n",
      "Epoch: 80\n",
      "Epoch: 90\n",
      "Epoch: 100\n",
      "Epoch: 110\n",
      "Epoch: 120\n",
      "Epoch: 130\n",
      "Epoch: 140\n",
      "Epoch: 150\n"
     ]
    }
   ],
   "source": [
    "stacked_log_probs = torch.zeros((nb_epochs//nb_freq_cpt))\n",
    "log_prob_unif = torch.zeros((nb_epochs//nb_freq_cpt))\n",
    "for epoch in range(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt):\n",
    "    print(\"Epoch: {}\".format(epoch))\n",
    "    weights = opt_weights_all[epoch//nb_freq_cpt-1, :]\n",
    "    stacked_log_probs[epoch//nb_freq_cpt-1] = stacking.ensemble_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], weights).mean().item()\n",
    "\n",
    "    # Compute log_probs for uniform weights\n",
    "    uniform_weights = torch.ones(nb_models) / nb_models\n",
    "    log_prob_unif[epoch//nb_freq_cpt-1] = stacking.ensemble_log_prob(log_probs[:, epoch//nb_freq_cpt-1, :], uniform_weights).mean().item()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xvals = np.arange(nb_freq_cpt, nb_epochs + nb_freq_cpt, nb_freq_cpt)\n",
    "\n",
    "plt.figure(figsize=(6, 4))\n",
    "plt.plot(xvals, stacked_log_probs, label=\"Stacked\")\n",
    "plt.plot(xvals, log_prob_unif, label=\"Uniform\")\n",
    "plt.plot(xvals, log_probs[0].mean(dim=-1), label=\"Best\")\n",
    "plt.xlabel(\"Number of training epochs\")\n",
    "plt.ylabel(\"Log predictive density\")\n",
    "plt.text(10, -5.3, r\"SLCP\")\n",
    "plt.legend()\n",
    "plt.savefig(f\"figs/{task_name}_log_prob_hist.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "stacking",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

